The Nystr\"{o}m method for elastic wave scattering by unbounded rough surfaces

We consider the numerical algorithm for the two-dimensional time-harmonic elastic wave scattering by unbounded rough surfaces with Dirichlet boundary condition. A Nystr\"{o}m method is proposed for the scattering problem based on the integral equation method. Convergence of the Nystr\"{o}m method is established with convergence rate depending on the smoothness of the rough surfaces. In doing so, a crucial role is played by analyzing the singularities of the kernels of the relevant boundary integral operators. Numerical experiments are presented to demonstrate the effectiveness of the method.

==> Picture/Pictt.m <==
clc;
clear;
t = -20:0.01:20;
f = 3*exp(-0.16*(t+13).^2)-3*exp(-0.25*(t+10).^2)+3*exp(-0.64*(t+5).^2)-2*exp(-0.49*t.^2)+5*exp(-0.25*(t-7).^2)-3*exp(-0.25*(t-16).^2);
plot(t,f);hold on;
axis([-20 20 -7 20]);

